The Tur\'{a}n density of short tight cycles

The $3$-uniform tight $\ell$-cycle $C_\ell^{3}$ is the $3$-graph on $\{1,\dots,\ell\}$ consisting of all $\ell$ consecutive triples in the cyclic order. Let $\mathcal{C}$ be either the pair $\{C_{4}^{3}, C_{5}^{3}\}$ or the single tight $\ell$-cycle $C_{\ell}^{3}$ for some $\ell\ge 7$ not divisible by $3$. We show that the Tur\'an density of $\mathcal{C}$, that is, the asymptotically maximal edge density of a large $\mathcal{C}$-free $3$-graph, is equal to $2\sqrt{3} - 3$. We also establish the corresponding Erd\H{o}s-Simonovits-type stability result, informally stating that all almost maximum $\mathcal{C}$-free graphs are close in the edit distance to a 2-part recursive construction. This extends the earlier analogous results of Kam\v{c}ev-Letzter-Pokrovskiy ["The Tur\'an density of tight cycles in three-uniform hypergraphs", Int. Math. Res. Not. 6 (2024), 4804-4841] that apply for sufficiently large $\ell$ only. Additionally, we prove a finer structural result that allows us to determine the maximum number of edges in a $\{C_{4}^{3}, C_{5}^{3}\}$-free $3$-graph with a given number of vertices up to an additive $O(1)$ error term.

==> anc/certificates/full-verify.py <==
from subprocess import run

# Proposition 3.1
run('python3 validator.py prop_3_1_c5k4.pickle', shell=True, check=True)  # 0m
run('python3 verifier.py prop_3_1_c5k4.pickle', shell=True, check=True)   # 19m
run('python3 validator.py prop_3_1_c7.pickle', shell=True, check=True)    # 0m
run('python3 verifier.py prop_3_1_c7.pickle', shell=True, check=True)     # 10m

# Proposition 3.2
run('python3 validator.py prop_3_2_c5k4.pickle', shell=True, check=True)  # 25m
run('python3 verifier.py prop_3_2_c5k4.pickle', shell=True, check=True)   # 19m
run('python3 validator.py prop_3_2_c7.pickle', shell=True, check=True)    # 10m
run('python3 verifier.py prop_3_2_c7.pickle', shell=True, check=True)     # 10m

# Proposition 3.3
run('python3 validator.py prop_3_3_c5k4.pickle', shell=True, check=True)  # 28m
run('python3 verifier.py prop_3_3_c5k4.pickle', shell=True, check=True)   # 57h
run('python3 validator.py prop_3_3_c7.pickle', shell=True, check=True)    # 16m
run('python3 verifier.py prop_3_3_c7.pickle', shell=True, check=True)     # 26h


==> anc/certificates/validator.py <==
import pickle
from math import comb, factorial
from fractions import Fraction
from itertools import permutations, combinations
import argparse


class flag:
    def __init__(self, size, edges=[], ftype=[], coloured=[]):
        self.size = size
        self.edges = edges
        self.ftype = ftype
        self.coloured = set(coloured)

    def subflag(self, vertices):
        new_edges = [edge for edge in self.edges
                     if all(v in vertices for v in edge)]
        new_coloured = self.coloured & set(vertices)
        relabel = {vertices[i]: i for i in range(len(vertices))}
        new_edges_1 = [[relabel[v] for v in edge] for edge in new_edges]
        new_ftype_1 = [relabel[v] for v in self.ftype]
        new_coloured_1 = [relabel[v] for v in new_coloured]
        return flag(
            size=len(vertices),
            edges=new_edges_1,
            ftype=new_ftype_1,
            coloured=new_coloured_1
        )


# ---------------------------- Auxiliary functions ----------------------------

def is_isomorphism(bijection, flag1, flag2):
    """Checks if a vertex bijection between two flags is an isomorphism.

    """
    # Check type and colour mapping
    if flag2.ftype != [bijection[v] for v in flag1.ftype]:
        return False
    if flag2.coloured != {bijection[v] for v in flag1.coloured}:
        return False
    # Check edge mapping
    mapped_edges = set()
    for edge in flag1.edges:
        mapped_edge = frozenset(bijection[v] for v in edge)
        mapped_edges.add(mapped_edge)
    if mapped_edges != {frozenset(edge) for edge in flag2.edges}:
        return False
    return True


def are_isomorphic(flag1, flag2):
    """Checks if two flags are isomorphic.

    """
    # Check number of edges and coloured vertices
    if len(flag1.edges) != len(flag2.edges):
        return False
    if len(flag1.coloured) != len(flag2.coloured):
        return False
    V = range(flag1.size)
    # Check degree sequence
    if {len([e for e in flag1.edges if v in e]) for v in V} != {len([e for e in flag2.edges if v in e]) for v in V}:
        return False
    # Check every permutation
    for permutation in permutations(V):
        bijection = {v: u for v, u in zip(V, permutation)}
        if is_isomorphism(bijection, flag1, flag2):
            return True
    return False


def change_base(quantum, base_flags):
    """Given a qunatum flag and some base flags of the same size, expresses the
    quantum flag as a linear combination of the base flags. Returns the coefficients
    of this vector.

    """
    coefficients = [Fraction(0) for _ in range(len(base_flags))]
    for coef, small in quantum:
        for idx, big in enumerate(base_flags):
            # Obtain the density of 'small' in 'big'
            copies = 0
            # Check every small-size subset of big for isomorphism
            for U in combinations(range(big.size), small.size):
                if are_isomorphic(big.subflag(U), small):
                    copies += 1
            density = Fraction(copies, comb(big.size, small.size))
            coefficients[idx] += coef * density
    return coefficients


def get_densities(quantum_flag, flags, G):
    """Given a typed quantum flag, a list of typed flags, and a host 0-flag,
    calculates the list of densities of the type-average of the product of the
    quantum flag with each of the flags in the host flag.

    """
    n = G.size
    n_flags = len(flags)
    n_qflag = len(quantum_flag)
    flags_size = flags[0].size
    quantum_size = quantum_flag[0][1].size
    type_size = len(flags[0].ftype)
    V = range(n)
    M = [[0 for _ in range(n_flags)] for _ in range(n_qflag)]
    for ftype in permutations(V, type_size):
        new_flag = flag(G.size, G.edges, list(ftype), G.coloured)
        unlabeled_vertices = [v for v in V if v not in ftype]
        for V1 in combinations(unlabeled_vertices, quantum_size - type_size):
            flag1 = new_flag.subflag(ftype + V1)
            for i, flag_a in enumerate(quantum_flag):
                if are_isomorphic(flag1, flag_a[1]):
                    remaining_vertices = [v for v in unlabeled_vertices if v not in V1]
                    for V2 in combinations(remaining_vertices, flags_size - type_size):
                        flag2 = new_flag.subflag(ftype + V2)
                        for j, flag_b in enumerate(flags):
                            if are_isomorphic(flag2, flag_b):
                                M[i][j] += 1
                                break
                    break
    denominator = comb(n, type_size) * factorial(type_size)
    denominator *= comb(n - type_size, quantum_size - type_size)
    denominator *= comb(n - quantum_size, flags_size - type_size)
    densities = [0 for _ in range(n_flags)]
    for i in range(n_flags):
        numerator = sum([quantum_flag[j][0] * M[j][i] for j in range(n_qflag)])
        densities[i] = Fraction(numerator, denominator)
    return densities


def average(typed_flag):
    """Given a typed flag, calculates the probability that the subjacent 0-flag,
    together with a uniformly at random type is isomorphic to the flag.

    """
    n, edges, coloured = typed_flag.size, typed_flag.edges, typed_flag.coloured
    type_size = len(typed_flag.ftype)
    numerator = 0
    for ftype in permutations(range(n), type_size):
        if are_isomorphic(typed_flag, flag(n, edges, list(ftype), coloured)):
            numerator += 1
    return Fraction(numerator, comb(n, type_size) * factorial(type_size))


def recover_from_certificate(file_name):
    """Given a certificate, recovers the stored objects.

    """
    with open(file_name, 'rb') as handle:
        certificate = pickle.load(handle)
        base_flags_0 = certificate['base flags']
        target = certificate['target']
        positives = certificate['positives']
        factor_flags_0 = certificate['factor flags']

    # Get list of base flags and typed flags in format
    base_flags = [flag(size=f[0],
                       edges=[list(e) for e in f[2][0][1]], ftype=[],
                       coloured=[x[0] for x in (f[2][2][1] if
                                                len(f[2]) > 1 else [])])
                  for f in base_flags_0]

    factor_flags = []
    for a in factor_flags_0:
        b = []
        for c in a:
            b += [flag(size=c[0],
                       edges=[list(d) for d in c[2][0][1]],
                       ftype=[d for d in c[1]],
                       coloured=[x[0] for x in (c[2][2][1] if
                                                len(c[2]) > 1 else [])])]
        factor_flags += [b]
    return base_flags, target, factor_flags, positives


# ---------------------------- Objectives and assumptions ----------------------------

def prop_3_1():
    """Returns the objective function as a quantum flag and the positivity
    assumptions as a list of quantum flags of Proposition 3.1.

    """
    objective = [(1, flag(3, [[0, 1, 2]]))]
    positivity_assumptions = []
    return objective, positivity_assumptions


def prop_3_2(base_flags):
    """Returns the objective function as a quantum flag and the positivity
    assumptions as a list of quantum flags of Proposition 3.2.

    """
    # Define objective function
    print("Defining objective function...")

    # Get list of valid 6-vertex flags, where the type is an edge, and the unlabeled
    # vertices induce an edge
    pre_processed = []
    for f in base_flags:
        # Keep only flags with at least two edges
        valid = len(f.edges) >= 2
        # Keep those with two disjoint edges
        valid = valid or next((True for a, b in combinations(f.edges, 2)
                               if len(set(a + b)) == 6), False)
        if valid:
            for ftype in permutations(range(6), 3):
                unlabeled_vertices = [v for v in range(6) if v not in ftype]
                e = [set(x) for x in f.edges]
                if set(ftype) in e and set(unlabeled_vertices) in e:
                    # If typed and untyped vertices induce edges
                    new_flag = flag(6, f.edges, list(ftype))
                    contained = next((True for other in pre_processed
                                      if are_isomorphic(new_flag, other)), False)
                    if not contained:
                        pre_processed += [new_flag]

    # Include only the special flags (in the same way as in the flag algebras
    # package)
    flag_terms = []
    for f in pre_processed:
        unlabeled_vertices = [v for v in range(6) if v not in f.ftype]
        A = 0
        for xx in unlabeled_vertices:
            touch = len(f.subflag(f.ftype + [xx]).edges) - 1
            if touch not in [0, 1]:
                A += 1
        if A == 2:
            flag_terms += [f]

    # Average the terms to produce a 0-quantum flag using the base flags
    objective = [0 for _ in range(len(base_flags))]
    for i, G in enumerate(base_flags):
        objective[i] = sum([average(term) for term in flag_terms
                            if are_isomorphic(G,
                                              flag(term.size, term.edges, coloured=term.coloured))])

    # Lower bound on average degree assumption (edge - 4641/10000 >= 0)
    avg_degree_minus_0_4641 = [
        (-Fraction(4641, 10000), flag(3, coloured=[0, 1, 2])),
        (-Fraction(4641, 10000), flag(3, coloured=[0, 1])),
        (-Fraction(4641, 10000), flag(3, coloured=[0])),
        (-Fraction(4641, 10000), flag(3, coloured=[])),
        (-Fraction(4641, 10000), flag(3, [[0, 1, 2]], coloured=[0, 1, 2])),
        (-Fraction(4641, 10000), flag(3, [[0, 1, 2]], coloured=[0, 1])),
        (-Fraction(4641, 10000), flag(3, [[0, 1, 2]], coloured=[0])),
        (1-Fraction(4641, 10000), flag(3, [[0, 1, 2]]))
    ]
    positivity_assumptions = [avg_degree_minus_0_4641]
    return objective, positivity_assumptions


def prop_3_3():
    """Returns the objective function as a quantum flag and the positivity
    assumptions as a list of quantum flags of Proposition 3.3.

    """
    objective = [
        (1, flag(3, edges=[[0, 1, 2]])),
        (1, flag(3, edges=[[0, 1, 2]], coloured=[1, 2])),
        (-(1 - Fraction(1, 4000)), flag(3, coloured=[2]))
    ]

    # Define assumptions

    # Local optimality
    Cp0_minus_Bp0 = [
        (1, flag(3, edges=[[0, 1, 2]], ftype=[0], coloured=[2])),
        (-1, flag(3, edges=[[0, 1, 2]], ftype=[0]))
    ]
    Cp1_minus_Bp1 = [
        (1, flag(3, edges=[[0, 1, 2]], ftype=[2], coloured=[2])),
        (-1, flag(3, edges=[[0, 1, 2]], ftype=[2], coloured=[1, 2]))
    ]

    # Degree regularity
    degeq_00 = [
        (1, flag(4, ftype=[2, 3], edges=[[0, 1, 2]], coloured=[0, 1])),
        (1, flag(4, ftype=[1, 3], edges=[[0, 1, 2]], coloured=[0])),
        (1, flag(4, ftype=[1, 0], edges=[[1, 2, 3]], coloured=[])),
        (1, flag(4, ftype=[2, 3], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1])),
        (1, flag(4, ftype=[2, 1], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0])),
        (1, flag(4, ftype=[2, 1], edges=[[0, 2, 3], [1, 2, 3]], coloured=[0])),
        (1, flag(4, ftype=[0, 1], edges=[[0, 1, 2], [0, 2, 3]], coloured=[])),
        (1, flag(4, ftype=[3, 2], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0, 1])),
        (1, flag(4, ftype=[3, 1], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0])),
        (1, flag(4, ftype=[3, 0], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[])),
        (-1, flag(4, ftype=[3, 2], edges=[[0, 1, 2]], coloured=[0, 1])),
        (-1, flag(4, ftype=[3, 1], edges=[[0, 1, 2]], coloured=[0])),
        (-1, flag(4, ftype=[0, 1], edges=[[1, 2, 3]], coloured=[])),
        (-1, flag(4, ftype=[3, 2], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1])),
        (-1, flag(4, ftype=[1, 2], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0])),
        (-1, flag(4, ftype=[1, 2], edges=[[0, 2, 3], [1, 2, 3]], coloured=[0])),
        (-1, flag(4, ftype=[1, 0], edges=[[0, 1, 2], [0, 2, 3]], coloured=[])),
        (-1, flag(4, ftype=[2, 3], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0, 1])),
        (-1, flag(4, ftype=[1, 3], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0])),
        (-1, flag(4, ftype=[0, 3], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[])),
    ]

    minus_degeq_00 = [(-coef, flag) for coef, flag in degeq_00]

    degeq_01 = [
        (1, flag(4, ftype=[3, 0], edges=[[1, 2, 3]], coloured=[0, 1, 2])),
        (1, flag(4, ftype=[2, 0], edges=[[1, 2, 3]], coloured=[0, 1])),
        (1, flag(4, ftype=[1, 0], edges=[[1, 2, 3]], coloured=[0])),
        (1, flag(4, ftype=[3, 0], edges=[[0, 2, 3], [1, 2, 3]], coloured=[0, 1, 2])),
        (1, flag(4, ftype=[2, 1], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1])),
        (1, flag(4, ftype=[2, 0], edges=[[0, 2, 3], [1, 2, 3]], coloured=[0, 1])),
        (1, flag(4, ftype=[2, 0], edges=[[0, 2, 3], [1, 2, 3]], coloured=[0])),
        (1, flag(4, ftype=[3, 0], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0, 1, 2])),
        (1, flag(4, ftype=[3, 0], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0, 1])),
        (1, flag(4, ftype=[3, 0], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0])),
        (-1, flag(4, ftype=[3, 0], edges=[[0, 1, 2]], coloured=[0, 1, 2])),
        (-1, flag(4, ftype=[3, 0], edges=[[0, 1, 2]], coloured=[0, 1])),
        (-1, flag(4, ftype=[3, 0], edges=[[0, 1, 2]], coloured=[0])),
        (-1, flag(4, ftype=[3, 0], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1, 2])),
        (-1, flag(4, ftype=[3, 0], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1])),
        (-1, flag(4, ftype=[2, 0], edges=[[0, 1, 2], [0, 1, 3]], coloured=[0, 1])),
        (-1, flag(4, ftype=[1, 0], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0])),
        (-1, flag(4, ftype=[3, 0], edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]], coloured=[0, 1, 2])),
        (-1, flag(4, ftype=[2, 0], edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]], coloured=[0, 1])),
        (-1, flag(4, ftype=[1, 0], edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]], coloured=[0]))
    ]

    minus_degeq_01 = [(-coef, flag) for coef, flag in degeq_01]

    degeq_11 = [
        (1, flag(4, ftype=[1, 0], edges=[[1, 2, 3]], coloured=[0, 1, 2, 3])),
        (1, flag(4, ftype=[1, 0], edges=[[1, 2, 3]], coloured=[0, 1, 2])),
        (1, flag(4, ftype=[1, 0], edges=[[1, 2, 3]], coloured=[0, 1])),
        (1, flag(4, ftype=[0, 1], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1, 2, 3])),
        (1, flag(4, ftype=[0, 1], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1, 2])),
        (1, flag(4, ftype=[2, 0], edges=[[0, 2, 3], [1, 2, 3]], coloured=[0, 1, 2])),
        (1, flag(4, ftype=[0, 1], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1])),
        (1, flag(4, ftype=[3, 0], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0, 1, 2, 3])),
        (1, flag(4, ftype=[0, 1], edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]], coloured=[0, 1, 2])),
        (1, flag(4, ftype=[0, 1], edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]], coloured=[0, 1])),
        (-1, flag(4, ftype=[0, 1], edges=[[1, 2, 3]], coloured=[0, 1, 2, 3])),
        (-1, flag(4, ftype=[0, 1], edges=[[1, 2, 3]], coloured=[0, 1, 2])),
        (-1, flag(4, ftype=[0, 1], edges=[[1, 2, 3]], coloured=[0, 1])),
        (-1, flag(4, ftype=[1, 0], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1, 2, 3])),
        (-1, flag(4, ftype=[1, 0], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1, 2])),
        (-1, flag(4, ftype=[0, 2], edges=[[0, 2, 3], [1, 2, 3]], coloured=[0, 1, 2])),
        (-1, flag(4, ftype=[1, 0], edges=[[0, 1, 2], [0, 2, 3]], coloured=[0, 1])),
        (-1, flag(4, ftype=[0, 3], edges=[[0, 1, 3], [0, 2, 3], [1, 2, 3]], coloured=[0, 1, 2, 3])),
        (-1, flag(4, ftype=[1, 0], edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]], coloured=[0, 1, 2])),
        (-1, flag(4, ftype=[1, 0], edges=[[0, 1, 2], [0, 1, 3], [0, 2, 3]], coloured=[0, 1]))
    ]

    minus_degeq_11 = [(-coef, flag) for coef, flag in degeq_11]

    # Best fit assumption (C - 2/5 >= 0)
    C_minus_2_5 = [
        (-Fraction(2, 5), flag(3, coloured=[0, 1, 2])),
        (-Fraction(2, 5), flag(3, coloured=[0, 1])),
        (-Fraction(2, 5), flag(3, coloured=[0])),
        (-Fraction(2, 5), flag(3, coloured=[])),
        (-Fraction(2, 5), flag(3, [[0, 1, 2]], coloured=[0, 1, 2])),
        (-Fraction(2, 5), flag(3, [[0, 1, 2]], coloured=[0, 1])),
        (Fraction(3, 5), flag(3, [[0, 1, 2]], coloured=[0])),
        (-Fraction(2, 5), flag(3, [[0, 1, 2]]))
    ]

    positivity_assumptions = [
        # Local optimality
        Cp0_minus_Bp0, Cp1_minus_Bp1,
        # Degree regularity
        degeq_00, minus_degeq_00,
        degeq_01, minus_degeq_01,
        degeq_11, minus_degeq_11,
        # Best fit assumption
        C_minus_2_5
    ]
    return objective, positivity_assumptions


# ---------------------------- Main ----------------------------

# Read certificate
# =================================================
parser = argparse.ArgumentParser(
    description="Validates that the objectives and assumptions of a given certificate correspond to those in the corresponding proposition.",
    formatter_class=argparse.RawTextHelpFormatter,
    epilog="""
examples:
  $ python validator.py prop_3_1_c5k4.pickle
""")
parser.add_argument("certificate", type=str, help='path of the pickle file',
                    choices=['prop_3_1_c5k4.pickle', 'prop_3_1_c7.pickle',
                             'prop_3_2_c5k4.pickle', 'prop_3_2_c7.pickle',
                             'prop_3_3_c5k4.pickle', 'prop_3_3_c7.pickle'])

certificate_path = parser.parse_args().certificate

(base_flags,
 target,
 factor_flags,
 positives) = recover_from_certificate(certificate_path)

# Obtain objective and assumptions
# =================================================
if certificate_path in ['prop_3_1_c7.pickle', 'prop_3_1_c5k4.pickle']:
    objective, positivity_assumptions = prop_3_1()
elif certificate_path in ['prop_3_2_c5k4.pickle', 'prop_3_2_c7.pickle']:
    objective, positivity_assumptions = prop_3_2(base_flags)
elif certificate_path in ['prop_3_3_c5k4.pickle', 'prop_3_3_c7.pickle']:
    objective, positivity_assumptions = prop_3_3()

# Validate objective
# =================================================
if isinstance(objective[0], tuple):
    objective = change_base(objective, base_flags)
if target == objective:
    print("Objective function matches.\n")
else:
    print("ERROR: OBJECTIVE FUNCTION DOES NOT MATCH!")
    exit(1)

# Validate assumptions
# =================================================
for idx, assumption in enumerate(positivity_assumptions):
    densities = [get_densities(assumption, factor_flags[idx], G)
                 for G in base_flags]
    transposed = list(map(list, zip(*densities)))
    n_prev_blocks = sum([len(factor_flags[idx]) for idx in range(idx)])
    start, end = n_prev_blocks, n_prev_blocks + len(factor_flags[idx])
    if transposed == positives[start:end]:
        print("Positivity assumption %d matches." % (idx + 1))
    else:
        print("ERROR: POSITIVITY ASSUMPTION %d DOES NOT MATCH!" % (idx + 1))
        exit(1)

print("\nCOMPLETED: THE OBJECTIVES AND ASSUMPTIONS CORRESPOND TO THOSE IN THE PROPOSITION!")


==> anc/certificates/verifier.py <==
import pickle
from math import comb, factorial
from fractions import Fraction
from itertools import permutations, combinations
import argparse


class flag:
    def __init__(self, size, edges=[], ftype=[], coloured=[]):
        self.size = size
        self.edges = edges
        self.ftype = ftype
        self.coloured = set(coloured)

    def subflag(self, vertices):
        new_edges = [edge for edge in self.edges
                     if all(v in vertices for v in edge)]
        new_coloured = self.coloured & set(vertices)
        relabel = {vertices[i]: i for i in range(len(vertices))}
        new_edges_1 = [[relabel[v] for v in edge] for edge in new_edges]
        new_ftype_1 = [relabel[v] for v in self.ftype]
        new_coloured_1 = [relabel[v] for v in new_coloured]
        return flag(
            size=len(vertices),
            edges=new_edges_1,
            ftype=new_ftype_1,
            coloured=new_coloured_1
        )


# ---------------------------- Auxiliary functions ----------------------------
# Global variables:
# verbose
# typed_flags
# type_matrices
# positives

def is_positive_semidefinite(M):
    """Performs an LDL decomposition of the matrix to verify it is positive
    semidefinite.

    """
    n = len(M)
    # Check if the matrix is square
    for row in M:
        if len(row) != n:
            return False
    # Check symmetry
    for i in range(n):
        for j in range(i + 1, n):
            if M[i][j] != M[j][i]:
                return False
    # Initialize L and D
    L = [[Fraction(0) for _ in range(n)] for __ in range(n)]
    D = [Fraction(0) for _ in range(n)]
    for i in range(n):
        L[i][i] = Fraction(1)
    # Compute L and D
    for j in range(n):
        sum_prev = sum(L[j][k] ** 2 * D[k] for k in range(j))
        D[j] = M[j][j] - sum_prev
        if D[j] == 0:
            for i in range(j + 1, n):
                L[i][j] = Fraction(0)
        else:
            for i in range(j + 1, n):
                sum_prev_i = sum(L[i][k] * L[j][k] * D[k] for k in range(j))
                L[i][j] = (M[i][j] - sum_prev_i) / D[j]
    # Check D positivity
    if any(d < 0 for d in D):
        return False
    # Verify M = LDL^T
    for i in range(n):
        for k in range(n):
            total = sum(L[i][j] * D[j] * L[k][j] for j in range(n))
            if total != M[i][k]:
                return False
    return True


def inner_product(M1, M2):
    """Calculates the inner product of two matrices.

    """
    sum = 0
    for i in range(len(M1)):
        for j in range(len(M1)):
            sum += M1[i][j] * M2[i][j]
    return sum


def reconstruct_matrix(size, flat):
    """Given a flattened matrix, returns the matrix as a list of rows.

    """
    matrix = [[0] * size for _ in range(size)]
    for row in range(size):
        start_idx = row * (2 * size - row + 1) // 2
        for k in range(row, size):
            value = flat[start_idx + (k - row)]
            matrix[row][k] = matrix[k][row] = value
    return matrix


def is_isomorphism(bijection, flag1, flag2):
    """Checks if a vertex bijection between two flags is an isomorphism.

    """
    # Check type and colour mapping
    if flag2.ftype != [bijection[v] for v in flag1.ftype]:
        return False
    if flag2.coloured != {bijection[v] for v in flag1.coloured}:
        return False
    # Check edge mapping
    mapped_edges = set()
    for edge in flag1.edges:
        mapped_edge = frozenset(bijection[v] for v in edge)
        mapped_edges.add(mapped_edge)
    if mapped_edges != {frozenset(edge) for edge in flag2.edges}:
        return False
    return True


def are_isomorphic(flag1, flag2):
    """Checks if two flags are isomorphic.

    """
    # Check number of edges and coloured vertices
    if len(flag1.edges) != len(flag2.edges):
        return False
    if len(flag1.coloured) != len(flag2.coloured):
        return False
    V = range(flag1.size)
    # Check degree sequence
    if {len([e for e in flag1.edges if v in e]) for v in V} != {len([e for e in flag2.edges if v in e]) for v in V}:
        return False
    # Check every permutation
    for permutation in permutations(V):
        bijection = {v: u for v, u in zip(V, permutation)}
        if is_isomorphism(bijection, flag1, flag2):
            return True
    return False


def get_multiplication_matrix(flags, G):
    """Given a set of flags from the same type, calculates the multiplication matrix
    for a 0-flag G.

    """
    n = G.size
    type_size = len(flags[0].ftype)
    flag_size = flags[0].size
    M = [[Fraction(0) for _ in range(len(flags))] for _ in range(len(flags))]
    V = range(n)
    for ftype in permutations(V, type_size):
        new_flag = flag(G.size, G.edges, list(ftype), G.coloured)
        unlabeled_vertices = [v for v in V if v not in ftype]
        for V1 in combinations(unlabeled_vertices, flag_size - type_size):
            flag1 = new_flag.subflag(ftype + V1)
            for idx, f in enumerate(flags):
                if are_isomorphic(flag1, f):
                    remaining_vertices = [v for v in unlabeled_vertices if v not in V1]
                    for V2 in combinations(remaining_vertices, flag_size - type_size):
                        flag2 = new_flag.subflag(ftype + V2)
                        for idx2, g in enumerate(flags):
                            if are_isomorphic(flag2, g):
                                M[idx][idx2] += 1
    denominator = comb(n, type_size) * factorial(type_size)
    denominator *= comb(n - type_size, flag_size - type_size)
    denominator *= comb(n - flag_size, flag_size - type_size)
    for i in range(len(flags)):
        for j in range(len(flags)):
            M[i][j] /= denominator
    return M


def get_inner_sum(F):
    """Given a 0-flag F, calculates the sum of inner products Σ<M_F,X>.

    """
    if verbose >= 2:
        print("\nSum of inner products:")
    inner_sum = 0
    for type_index, same_type_flags in enumerate(typed_flags):
        if verbose >= 2:
            print("Considering type", type_index)
        M_type = get_multiplication_matrix(same_type_flags, F)
        X_type = type_matrices[type_index]
        product = inner_product(M_type, X_type)
        inner_sum += product
        if verbose >= 3:
            print("\nMultiplication matrix for type %d:" % type_index)
            for row in M_type:
                print("[", *row, "]")
            print("X matrix for type %d:" % type_index)
            for row in X_type:
                print("[", *row, "]")
        if verbose >= 2:
            print("<M,X> =", product)
    return inner_sum


def get_positivity_sum(base_graph_index):
    """Given the index of a 0-flag F, calculates the positivity sum Σe*d(f, F).

    """
    if verbose >= 2:
        print("\nPositivity sum:")
    positivity_sum = 0
    for positivity_index, positivity_coefficients in enumerate(positives):
        e_coefficient = e_vector[positivity_index]
        pos_density_in_F = positivity_coefficients[base_graph_index]
        product = e_coefficient * pos_density_in_F
        positivity_sum += product
        if verbose >= 2:
            print("(", e_coefficient, ") (", pos_density_in_F, ") =", product)
    return positivity_sum


def recover_from_certificate(file_name):
    """Given a certificate, recovers the stored objects.

    """
    with open(file_name, 'rb') as handle:
        certificate = pickle.load(handle)
        base_flags_0 = certificate['base flags']
        typed_flags_0 = certificate['typed flags']
        types = list(typed_flags_0.keys())
        x_matrices = certificate['X matrices']
        target = certificate['target']
        positives = certificate['positives']
        e_vector = certificate['e vector']
        result = certificate['result']
        slack_vector = certificate['slack vector']
        maximize = certificate['maximize']

    # # Minimization changes the sign
    # if not maximize:
    #     result = -result

    # Get list of base flags and typed flags in format
    base_flags = [flag(size=f[0],
                       edges=[list(e) for e in f[2][0][1]], ftype=[],
                       coloured=[x[0] for x in (f[2][2][1] if
                                                len(f[2]) > 1 else [])])
                  for f in base_flags_0]
    typed_flags = []
    for ftype in types:
        same_type_flags = [flag(tflag[0],
                                [list(e) for e in tflag[2][0][1]],
                                list(tflag[1]),
                                [x[0] for x in (tflag[2][2][1]
                                                if len(tflag[2]) > 1 else [])])
                           for tflag in typed_flags_0[ftype]]
        typed_flags += [same_type_flags]
    return base_flags, typed_flags, x_matrices, target, positives, e_vector, result, slack_vector, maximize


# ---------------------------- Main ----------------------------

# Read certificate and ask for input
# =================================================
parser = argparse.ArgumentParser(
    description="A simple flag algebras certificate verifier.",
    formatter_class=argparse.RawTextHelpFormatter,
    epilog="""
examples:
  $ python verify.py c5k4-bad-missing.pickle

  $ python verify.py c5k4-bad-missing.pickle -p
  Enter two integers in the range [1,28080] (e.g., `1 14040'): 1 10

  $ python verifier.py c5k4-bad-missing.pickle -p -v 2
  Enter two integers in the range [1,28080] (e.g., `1 14040'): 5 5
""")
parser.add_argument("certificate", type=str, help='path of the pickle file')
parser.add_argument("-p", "--partial", action='store_true',
                    help='partial verification\n')
parser.add_argument("-v", "--verbose", type=int, choices=[1, 2, 3], default=1,
                    help="verbosity level\ndefault: 1")
args = parser.parse_args()

certificate_path = args.certificate
verbose = args.verbose
partial_verification = args.partial

(base_flags,
 typed_flags,
 x_matrices,
 target,
 positives,
 e_vector,
 result,
 slack_vector,
 maximize) = recover_from_certificate(certificate_path)

start, end = 1, len(base_flags)
if partial_verification:
    start, end = [int(x) for x in input("Enter two integers in the range [1,%d] (e.g., `1 %d'): " % (end, (end + 1) // 2)).split(" ")]


# Positive semidefinite verification
# =================================================
print("\nVerifying positive semidefiniteness")
type_matrices = []
for index, flat_matrix in enumerate(x_matrices):
    matrix = reconstruct_matrix(len(typed_flags[index]), flat_matrix)
    type_matrices += [matrix]
    if is_positive_semidefinite(matrix):
        print("Matrix %d is positive semidefinite" % (index + 1))
    else:
        print("VERIFICATION FAILED: MATRIX %d IS NOT POSITIVE SEMIDEFINITE!" % (index + 1))
        exit(1)
del x_matrices


# Constraint verification
# =================================================
print("\nVerifying constraints")
for index in range(start - 1, end):
    if verbose >= 2:
        print("--------------------------------------------------------------")
    print("Verifying flag %d" % (index + 1))

    F = base_flags[index]
    obj_fun_density = target[index]
    inner_sum = get_inner_sum(F)
    positivity_sum = get_positivity_sum(index)
    slack = slack_vector[index]

    if verbose >= 2:
        print("Fixed base graph: size: %d edges: %s ftype: %s coloured: %s" %
              (F.size, str(F.edges), str(F.ftype), str(list(F.coloured))))
        print("\nObjective function density:", obj_fun_density)
        print("Inner sum:", inner_sum)
        print("Positivity sum:", positivity_sum, '\n')

    if maximize:
        print("bound - d(T, F_%d) = Σ<M,X> + Σe*d(f, F_%d) + slack" % (index + 1, index + 1))
        print(result, '-', obj_fun_density, '=', inner_sum, '+', positivity_sum, '+', slack)
    else:
        print("d(T, F_%d) - bound = Σ<M,X> + Σe*d(f, F_%d) + slack" % (index + 1, index + 1))
        print(obj_fun_density, '-', result, '=', inner_sum, '+', positivity_sum, '+', slack)

    if slack < 0:
        print("VERIFICATION FAILED: SLACK IS NEGATIVE!")
        exit(1)

    sign = 1 if maximize else -1
    if sign*(result - obj_fun_density) == inner_sum + positivity_sum + slack:
        print("Equality verified\n")
    else:
        print("VERIFICATION FAILED: EQUALITY DOES NOT HOLD!")
        exit(1)

print("VERIFICATION COMPLETED SUCCESSFULLY!")


==> anc/no_c5_k4.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "44116592-68cf-4b52-bb17-a22b6a29e898",
   "metadata": {},
   "source": [
    "The Turán number of $\\{C_5, K_4\\}$\n",
    "==============================\n",
    "\n",
    "This notebook contains calculations for the Turán number of $\\{C_5, K_4\\}$. To run these calculations, use the modified version of sage from\n",
    "https://github.com/bodnalev/sage\n",
    "\n",
    "1. The first cell sets up the combinatorial theory of $\\{C_5, K_4\\}$-free 3-graphs (called TG). In addition, it sets up the \n",
    "combinatorial theory on the same 3-graphs with colored vertices (called CTG).\n",
    "\n",
    "2. The second cell performs the basic calculation of upper bounding edges \n",
    "in the theory for Proposition 3.1. The resulting $\\alpha_{3, 1}$ upper bound is printed after the cell.\n",
    "The certificate proving the claim is saved to the file \"prop_3_1_c5k4.pickle\".\n",
    "\n",
    "3. The next cell lower bounds the max-cut ration for Proposition 3.2.\n",
    "The exact lower bound provided is printed after the cell, which is a lower bound for $\\alpha_{3, 2}$.\n",
    "The certificate proving the claim is saved to the file \"prop_3_2_c5k4.pickle\".\n",
    "\n",
    "4. The following cell works in the colored theory. It sets up the problem for the precise density bound that there are less bad\n",
    "edges than missing edges asymptotically on the top level. Here bad and missing is defined compared to the expected construction.\n",
    "\n",
    "5. The following cell constructs and solves the SDP problem for this final step, saving the (floating point) SDP solution to the file \"prop_3_3_c5k4_sdp.pickle\"\n",
    "  \n",
    "6. The final cell rounds the SDP solution to an exact bound and saves the certificate to a file called \"prop_3_3_c5k4.pickle\", proving Proposition 3.3."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "302fccbd-bf59-4a28-8e00-fd27bec26e67",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of structures without C5, K4\n",
      "and size 5:  20  (should be 20)\n",
      "and size 6:  572  (should be 572)\n",
      "\n",
      "Number of 2 colored structures without C5, K4\n",
      "and size 5:  338  (should be 338)\n",
      "and size 6:  28080  (should be 28080)\n"
     ]
    }
   ],
   "source": [
    "# Setting up three graph theory\n",
    "K4 = ThreeGraphTheory(4, edges=[[0, 1, 2], [1, 2, 3], [0, 2, 3], [0, 1, 3]])\n",
    "C5 = ThreeGraphTheory.p(5, edges=[[0, 1, 2], [1, 2, 3], [2, 3, 4], [3, 4, 0], [4, 0, 1]])\n",
    "ThreeGraphTheory.exclude([K4, C5])\n",
    "TG = ThreeGraphTheory\n",
    "\n",
    "# Setting up colored theory\n",
    "TwoColorTheory = combine(\"2Colors\", Color0, Color1, symmetries=NoSymmetry)\n",
    "TwoColorTheory.exclude([TwoColorTheory(1), TwoColorTheory(1, C0=[0], C1=[0])])\n",
    "CTG = combine(\"2ColorThreeGraphs\", TG, TwoColorTheory)\n",
    "\n",
    "# Testing the generation of structures\n",
    "print(\"Number of structures without C5, K4\")\n",
    "print(\"and size 5: \", len(TG.generate(5)), \" (should be 20)\")\n",
    "print(\"and size 6: \", len(TG.generate(6)), \" (should be 572)\")\n",
    "\n",
    "print(\"\\nNumber of 2 colored structures without C5, K4\")\n",
    "print(\"and size 5: \", len(CTG.generate(5)), \" (should be 338)\")\n",
    "print(\"and size 6: \", len(CTG.generate(6)), \" (should be 28080)\")\n",
    "TG.printlevel(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "207f0a5f-94e8-484a-8fae-8710e83b506d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The initial upper bound on the Turan density from Proposition 3.1 is 7309337/15728640 ~= 0.464715131123861\n"
     ]
    }
   ],
   "source": [
    "a31 = TG.optimize(TG(3, edges=[[0, 1, 2]]), 6, exact=True, denom=2**20, file=\"certificates/prop_3_1_c5k4\")\n",
    "print(\"The initial upper bound on the Turan density from Proposition 3.1 is {} ~= {}\".format(a31, a31.n()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "b4267d32-19e9-4b98-9d5a-5fef628c1498",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The max-cut ratio returned by Proposition 3.2 is at least 1194242541/2923734800 ~= 0.408464728401495\n"
     ]
    }
   ],
   "source": [
    "# Generate good partition\n",
    "target_size = 6\n",
    "all_graphs = TG.generate(target_size, TG(3, ftype=[0, 1, 2], edges=[[0, 1, 2]]))\n",
    "\n",
    "edge = TG(3, edges=[[0, 1, 2]])\n",
    "target_typed = 0\n",
    "for ii, flag in enumerate(all_graphs):\n",
    "    nfp = flag.not_ftype_points()\n",
    "    if flag.subflag(points=nfp, ftype_points=[]) != edge:\n",
    "        continue\n",
    "    A = 0\n",
    "    for xx in nfp:\n",
    "        touch = len(flag.subflag(points=[xx]).blocks(\"edges\")) - 1\n",
    "        if touch not in [0, 1]:\n",
    "            A += 1\n",
    "    if A == 2:\n",
    "        target_typed += flag\n",
    "target_flag = target_typed.project()\n",
    "\n",
    "\n",
    "# Average degree lower bound\n",
    "positives = [TG(3, edges=[[0, 1, 2]]) - 4641/10000]\n",
    "\n",
    "# Optimize\n",
    "ratio = TG.optimize(target_flag, target_size, maximize=False, \n",
    "                    positives=positives, exact=True, denom=2**20, \n",
    "                    file=\"certificates/prop_3_2_c5k4\"\n",
    "                   )\n",
    "a32 = ratio / a31\n",
    "print(\"The max-cut ratio returned by Proposition 3.2 is at least {} ~= {}\".format(a32, a32.n()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "760f38e8-b61f-45f4-8c26-95eec3f2dbc7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/levente/sage/src/sage/algebras/combinatorial_theory.py:2920: UserWarning: The pattern is initialized with optional relations inside \n",
      "            the ftype. Those relations will be missing in the resulting pattern.\n",
      "  return Pattern(self, n, ftype_points, **blocks)\n"
     ]
    }
   ],
   "source": [
    "target_size = 6\n",
    "\n",
    "# Edge with correct colors\n",
    "C = CTG(3, edges=[[0, 1, 2]], C0=[0, 1], C1=[2])\n",
    "# Missing edge with good colors\n",
    "M = CTG(3, edges=[], C0=[0, 1], C1=[2])\n",
    "# Pointed edge with correct colors, point from color 0\n",
    "Cp0 = CTG(3, edges=[[0, 1, 2]], C0=[0, 1], C1=[2], ftype=[0])\n",
    "# Pointed edge with correct colors, point from color 1\n",
    "Cp1 = CTG(3, edges=[[0, 1, 2]], C0=[0, 1], C1=[2], ftype=[2])\n",
    "\n",
    "\n",
    "# Edge with bad colors all in color 0\n",
    "B000 = CTG(3, edges=[[0, 1, 2]], C0=[0, 1, 2], C1=[])\n",
    "# Edge with bad colors, looking the wrong way\n",
    "B011 = CTG(3, edges=[[0, 1, 2]], C0=[0], C1=[1, 2])\n",
    "# Pointed edge with bad colors, point from moving 1 -> 0\n",
    "Bp0 = CTG(3, edges=[[0, 1, 2]], C0=[0, 1, 2], C1=[], ftype=[0])\n",
    "# Pointed edge with bad colors, point from moving 0 -> 1\n",
    "Bp1 = CTG(3, edges=[[0, 1, 2]], C0=[0], C1=[1, 2], ftype=[2])\n",
    "\n",
    "# Degree equality conditions for various type pairs\n",
    "degeq_00 = CTG.p(4, ftype=[0, 1], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C0=[0, 1]) - \\\n",
    "           CTG.p(4, ftype=[1, 0], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C0=[0, 1])\n",
    "degeq_01 = CTG.p(4, ftype=[0, 1], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C0=[0], C1=[1]) - \\\n",
    "           CTG.p(4, ftype=[0, 1], edges=[[1, 2, 3]], edges_m=[[0, 2, 3]], C0=[0], C1=[1])\n",
    "degeq_11 = CTG.p(4, ftype=[0, 1], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C1=[0, 1]) - \\\n",
    "           CTG.p(4, ftype=[1, 0], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C1=[0, 1])\n",
    "\n",
    "# Assumptions used in the proof\n",
    "assums = [\n",
    "    Cp0 - Bp0, Cp1 - Bp1, # Local optimality\n",
    "    degeq_00, -degeq_00, degeq_01, -degeq_01, degeq_11, -degeq_11, # Degree regularity\n",
    "    C - 2/5 # Best fit assumption\n",
    "]\n",
    "\n",
    "# Close rational approximation for gamma: 2521/5432\n",
    "gamma = continued_fraction(2*sqrt(3) - 3).convergent(7)\n",
    "# Construction\n",
    "symbolic_constr = CTG.blowup_construction(target_size, [\"X0\", \"X1\"], edges=[[0, 0, 1]], C0=[[0]], C1=[[1]]).set_sum()\n",
    "ders = symbolic_constr.derivatives([gamma])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "d779b756-de09-486f-ba74-f8cd5e3edc42",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Base flags generated, their number is 28080\n",
      "The relevant ftypes are constructed, their number is 33\n",
      "Block sizes before symmetric/asymmetric change is applied: [37, 37, 37, 128, 128, 128, 128, 128, 112, 112, 112, 112, 112, 112, 112, 112, 82, 82, 82, 82, 82, 82, 82, 82, 82, 66, 66, 66, 66, 66, 66, 66, 66]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with mult table for Ftype on 4 points with edges=(013 023 123), C0=(0 1 2 3), C1=(): : 33it [00:16,  1.99it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Adjusting table with kernels from construction\n",
      "Tables finished\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with positivity constraint 8: 100%|██████████| 9/9 [08:13<00:00, 54.84s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Constraints finished\n",
      "Running SDP. Used block sizes are [26, 10, 36, 26, 10, 21, 106, 39, 88, 56, 72, 40, 88, 21, 106, 32, 80, 68, 44, 32, 80, 68, 44, 68, 44, 32, 80, 68, 44, 32, 80, 36, 46, 50, 32, 54, 28, 82, 36, 46, 35, 46, 54, 28, 50, 32, 36, 46, 22, 44, 22, 44, 42, 24, 42, 24, 42, 24, 42, 24, 21, 44, 22, 44, -28080, -304]\n",
      "CSDP 6.2.0\n",
      "Iter:  0 Ap: 0.00e+00 Pobj:  0.0000000e+00 Ad: 0.00e+00 Dobj:  0.0000000e+00 \n",
      "Iter:  1 Ap: 1.73e-02 Pobj: -4.6852961e+00 Ad: 1.43e-02 Dobj:  1.0774782e+02 \n",
      "Iter:  2 Ap: 2.51e-02 Pobj: -1.2052756e+01 Ad: 3.90e-02 Dobj:  1.1238619e+02 \n",
      "Iter:  3 Ap: 7.98e-02 Pobj: -3.7152273e+01 Ad: 6.91e-02 Dobj:  1.1194943e+02 \n",
      "Iter:  4 Ap: 1.00e+00 Pobj: -2.4992381e+02 Ad: 2.38e-01 Dobj:  8.5467521e+01 \n",
      "Iter:  5 Ap: 1.00e+00 Pobj: -2.9064178e+02 Ad: 7.83e-01 Dobj:  1.7369542e+01 \n",
      "Iter:  6 Ap: 1.00e+00 Pobj: -3.1793513e+02 Ad: 8.93e-01 Dobj:  1.7893695e+00 \n",
      "Iter:  7 Ap: 1.00e+00 Pobj: -3.4746201e+02 Ad: 9.20e-01 Dobj:  1.5622027e-01 \n",
      "Iter:  8 Ap: 1.00e+00 Pobj: -4.2011707e+02 Ad: 7.92e-01 Dobj:  3.7063154e-02 \n",
      "Iter:  9 Ap: 1.00e+00 Pobj: -4.6568964e+02 Ad: 6.58e-01 Dobj:  1.7629529e-02 \n",
      "Iter: 10 Ap: 7.23e-01 Pobj: -4.3057484e+02 Ad: 6.15e-01 Dobj:  1.5774844e-02 \n",
      "Iter: 11 Ap: 7.03e-01 Pobj: -4.2512399e+02 Ad: 5.58e-01 Dobj:  1.1956497e-02 \n",
      "Iter: 12 Ap: 5.64e-01 Pobj: -4.3552349e+02 Ad: 4.66e-01 Dobj:  1.3660555e-02 \n",
      "Iter: 13 Ap: 2.58e-01 Pobj: -4.4409184e+02 Ad: 4.81e-01 Dobj:  1.6372304e-02 \n",
      "Iter: 14 Ap: 2.69e-01 Pobj: -4.3110127e+02 Ad: 5.12e-01 Dobj:  1.7341797e-02 \n",
      "Iter: 15 Ap: 4.62e-01 Pobj: -3.7049819e+02 Ad: 4.74e-01 Dobj:  1.7554880e-02 \n",
      "Iter: 16 Ap: 4.37e-01 Pobj: -3.1965525e+02 Ad: 5.16e-01 Dobj:  1.8912230e-02 \n",
      "Iter: 17 Ap: 3.83e-01 Pobj: -2.7977164e+02 Ad: 4.13e-01 Dobj:  2.0662459e-02 \n",
      "Iter: 18 Ap: 2.12e-01 Pobj: -2.6485552e+02 Ad: 4.64e-01 Dobj:  2.2963678e-02 \n",
      "Iter: 19 Ap: 2.22e-01 Pobj: -2.4840119e+02 Ad: 4.85e-01 Dobj:  2.3733060e-02 \n",
      "Iter: 20 Ap: 2.52e-01 Pobj: -2.2350550e+02 Ad: 4.39e-01 Dobj:  2.4640571e-02 \n",
      "Iter: 21 Ap: 4.06e-01 Pobj: -1.8445761e+02 Ad: 4.29e-01 Dobj:  2.5110359e-02 \n",
      "Iter: 22 Ap: 2.56e-01 Pobj: -1.7467478e+02 Ad: 3.36e-01 Dobj:  2.4997176e-02 \n",
      "Iter: 23 Ap: 2.26e-01 Pobj: -1.6725179e+02 Ad: 3.91e-01 Dobj:  2.4629477e-02 \n",
      "Iter: 24 Ap: 1.62e-01 Pobj: -1.6191871e+02 Ad: 4.54e-01 Dobj:  2.4315070e-02 \n",
      "Iter: 25 Ap: 2.72e-01 Pobj: -1.4865425e+02 Ad: 4.12e-01 Dobj:  2.3735410e-02 \n",
      "Iter: 26 Ap: 2.43e-01 Pobj: -1.3875678e+02 Ad: 4.49e-01 Dobj:  2.3149234e-02 \n",
      "Iter: 27 Ap: 2.90e-01 Pobj: -1.2582045e+02 Ad: 4.71e-01 Dobj:  2.2578364e-02 \n",
      "Iter: 28 Ap: 4.25e-01 Pobj: -1.0867449e+02 Ad: 5.14e-01 Dobj:  2.2041702e-02 \n",
      "Iter: 29 Ap: 3.64e-01 Pobj: -9.5768514e+01 Ad: 6.05e-01 Dobj:  2.1488932e-02 \n",
      "Iter: 30 Ap: 3.72e-01 Pobj: -7.9341714e+01 Ad: 6.37e-01 Dobj:  2.1147357e-02 \n",
      "Iter: 31 Ap: 3.18e-01 Pobj: -6.8860371e+01 Ad: 7.03e-01 Dobj:  2.0868231e-02 \n",
      "Iter: 32 Ap: 4.84e-01 Pobj: -4.6951194e+01 Ad: 1.00e+00 Dobj:  2.0699788e-02 \n",
      "Iter: 33 Ap: 7.97e-01 Pobj: -1.3329168e+01 Ad: 1.00e+00 Dobj:  2.0643651e-02 \n",
      "Iter: 34 Ap: 8.09e-01 Pobj: -4.0490523e+00 Ad: 1.00e+00 Dobj:  2.0539762e-02 \n",
      "Iter: 35 Ap: 7.92e-01 Pobj: -1.9352582e+00 Ad: 1.00e+00 Dobj:  2.0253997e-02 \n",
      "Iter: 36 Ap: 6.74e-01 Pobj: -1.1514223e+00 Ad: 1.00e+00 Dobj:  1.9934407e-02 \n",
      "Iter: 37 Ap: 1.00e+00 Pobj: -8.1433250e-01 Ad: 1.00e+00 Dobj:  1.9602584e-02 \n",
      "Iter: 38 Ap: 7.18e-01 Pobj: -4.9696338e-01 Ad: 1.00e+00 Dobj:  1.9345723e-02 \n",
      "Iter: 39 Ap: 1.00e+00 Pobj: -3.6094551e-01 Ad: 1.00e+00 Dobj:  1.8833680e-02 \n",
      "Iter: 40 Ap: 1.00e+00 Pobj: -1.8416245e-01 Ad: 1.00e+00 Dobj:  1.8406904e-02 \n",
      "Iter: 41 Ap: 7.40e-01 Pobj: -1.5079474e-01 Ad: 7.17e-01 Dobj:  1.7514303e-02 \n",
      "Iter: 42 Ap: 8.20e-01 Pobj: -1.1475867e-01 Ad: 1.00e+00 Dobj:  1.7100176e-02 \n",
      "Iter: 43 Ap: 4.19e-01 Pobj: -1.0768409e-01 Ad: 8.21e-01 Dobj:  1.6382337e-02 \n",
      "Iter: 44 Ap: 1.63e-01 Pobj: -1.0474418e-01 Ad: 6.61e-01 Dobj:  1.6634152e-02 \n",
      "Iter: 45 Ap: 4.10e-01 Pobj: -9.3356581e-02 Ad: 7.97e-01 Dobj:  1.5975042e-02 \n",
      "Iter: 46 Ap: 6.22e-01 Pobj: -7.3199891e-02 Ad: 1.00e+00 Dobj:  1.5435888e-02 \n",
      "Iter: 47 Ap: 6.93e-01 Pobj: -5.8484313e-02 Ad: 1.00e+00 Dobj:  1.4329727e-02 \n",
      "Iter: 48 Ap: 4.33e-01 Pobj: -4.9697067e-02 Ad: 1.00e+00 Dobj:  1.3989433e-02 \n",
      "Iter: 49 Ap: 4.05e-01 Pobj: -4.1267736e-02 Ad: 8.49e-01 Dobj:  1.2837732e-02 \n",
      "Iter: 50 Ap: 4.24e-01 Pobj: -3.8006635e-02 Ad: 9.73e-01 Dobj:  1.3332717e-02 \n",
      "Iter: 51 Ap: 2.82e-01 Pobj: -3.5699235e-02 Ad: 1.00e+00 Dobj:  1.2000765e-02 \n",
      "Iter: 52 Ap: 3.07e-01 Pobj: -3.2709015e-02 Ad: 7.79e-01 Dobj:  1.2135371e-02 \n",
      "Iter: 53 Ap: 4.02e-01 Pobj: -2.9806183e-02 Ad: 9.68e-01 Dobj:  1.1334255e-02 \n",
      "Iter: 54 Ap: 2.65e-01 Pobj: -2.8145524e-02 Ad: 8.67e-01 Dobj:  1.1288472e-02 \n",
      "Iter: 55 Ap: 3.33e-01 Pobj: -2.5541561e-02 Ad: 8.88e-01 Dobj:  1.0560322e-02 \n",
      "Iter: 56 Ap: 3.10e-01 Pobj: -2.3344067e-02 Ad: 9.47e-01 Dobj:  1.0210432e-02 \n",
      "Iter: 57 Ap: 4.76e-01 Pobj: -1.9941539e-02 Ad: 1.00e+00 Dobj:  9.4951878e-03 \n",
      "Iter: 58 Ap: 7.67e-01 Pobj: -1.2876206e-02 Ad: 1.00e+00 Dobj:  8.3896478e-03 \n",
      "Iter: 59 Ap: 7.44e-01 Pobj: -7.6352860e-03 Ad: 1.00e+00 Dobj:  6.8015465e-03 \n",
      "Iter: 60 Ap: 6.05e-01 Pobj: -5.9098133e-03 Ad: 1.00e+00 Dobj:  5.8134504e-03 \n",
      "Iter: 61 Ap: 2.50e-01 Pobj: -5.4475336e-03 Ad: 7.04e-01 Dobj:  5.2593972e-03 \n",
      "Iter: 62 Ap: 3.98e-01 Pobj: -4.6962916e-03 Ad: 8.68e-01 Dobj:  4.6535618e-03 \n",
      "Iter: 63 Ap: 6.96e-01 Pobj: -3.0527115e-03 Ad: 1.00e+00 Dobj:  3.6208046e-03 \n",
      "Iter: 64 Ap: 6.73e-01 Pobj: -1.8307323e-03 Ad: 1.00e+00 Dobj:  2.8037931e-03 \n",
      "Iter: 65 Ap: 7.19e-01 Pobj: -1.2303114e-03 Ad: 1.00e+00 Dobj:  2.3746118e-03 \n",
      "Iter: 66 Ap: 7.41e-01 Pobj: -7.4517627e-04 Ad: 1.00e+00 Dobj:  1.6450739e-03 \n",
      "Iter: 67 Ap: 7.10e-01 Pobj: -4.5527351e-04 Ad: 1.00e+00 Dobj:  1.1837533e-03 \n",
      "Iter: 68 Ap: 7.71e-01 Pobj: -2.4469163e-04 Ad: 1.00e+00 Dobj:  7.4656633e-04 \n",
      "Iter: 69 Ap: 7.30e-01 Pobj: -1.4138616e-04 Ad: 1.00e+00 Dobj:  5.1423682e-04 \n",
      "Iter: 70 Ap: 6.96e-01 Pobj: -8.3449775e-05 Ad: 1.00e+00 Dobj:  3.2949601e-04 \n",
      "Iter: 71 Ap: 7.07e-01 Pobj: -4.7860445e-05 Ad: 1.00e+00 Dobj:  2.1281887e-04 \n",
      "Iter: 72 Ap: 6.12e-01 Pobj: -3.1706048e-05 Ad: 9.38e-01 Dobj:  1.6893250e-04 \n",
      "Iter: 73 Ap: 5.54e-01 Pobj: -2.1608709e-05 Ad: 1.00e+00 Dobj:  9.6801630e-05 \n",
      "Iter: 74 Ap: 1.39e-01 Pobj: -2.0128933e-05 Ad: 5.37e-01 Dobj:  1.0055553e-04 \n",
      "Iter: 75 Ap: 5.36e-02 Pobj: -1.9560344e-05 Ad: 4.46e-01 Dobj:  9.0591881e-05 \n",
      "Iter: 76 Ap: 3.34e-01 Pobj: -1.6091057e-05 Ad: 1.00e+00 Dobj:  7.6821203e-05 \n",
      "Iter: 77 Ap: 5.89e-01 Pobj: -1.0447034e-05 Ad: 9.96e-01 Dobj:  4.8351087e-05 \n",
      "Iter: 78 Ap: 3.63e-01 Pobj: -8.4371001e-06 Ad: 1.00e+00 Dobj:  4.1178516e-05 \n",
      "Iter: 79 Ap: 6.52e-01 Pobj: -5.4420870e-06 Ad: 1.00e+00 Dobj:  2.7413108e-05 \n",
      "Iter: 80 Ap: 6.81e-01 Pobj: -3.2706365e-06 Ad: 8.20e-01 Dobj:  1.4716020e-05 \n",
      "Iter: 81 Ap: 5.41e-01 Pobj: -2.6025334e-06 Ad: 1.00e+00 Dobj:  7.3109163e-06 \n",
      "Iter: 82 Ap: 6.47e-01 Pobj: -1.9592991e-06 Ad: 7.64e-01 Dobj:  3.3975268e-06 \n",
      "Iter: 83 Ap: 8.10e-01 Pobj: -1.3614237e-06 Ad: 1.00e+00 Dobj: -1.0572518e-06 \n",
      "Iter: 84 Ap: 6.51e-01 Pobj: -1.0769568e-06 Ad: 8.50e-01 Dobj: -3.1365063e-06 \n",
      "Iter: 85 Ap: 8.90e-01 Pobj: -7.7524747e-07 Ad: 1.00e+00 Dobj: -5.0079987e-06 \n",
      "Iter: 86 Ap: 4.28e-01 Pobj: -6.7831623e-07 Ad: 7.19e-01 Dobj: -5.8575059e-06 \n",
      "Iter: 87 Ap: 5.06e-01 Pobj: -5.8441810e-07 Ad: 1.00e+00 Dobj: -6.7162849e-06 \n",
      "Iter: 88 Ap: 9.21e-01 Pobj: -4.1935588e-07 Ad: 1.00e+00 Dobj: -7.4053637e-06 \n",
      "Iter: 89 Ap: 8.72e-01 Pobj: -2.8019202e-07 Ad: 1.00e+00 Dobj: -8.5506125e-06 \n",
      "Iter: 90 Ap: 2.66e-01 Pobj: -2.6236078e-07 Ad: 6.29e-01 Dobj: -7.3124137e-06 \n",
      "Iter: 91 Ap: 9.78e-01 Pobj: -1.2854093e-07 Ad: 1.00e+00 Dobj: -5.5687734e-06 \n",
      "Iter: 92 Ap: 7.68e-01 Pobj: -7.4257367e-08 Ad: 7.21e-01 Dobj: -2.7699638e-06 \n",
      "Iter: 93 Ap: 5.66e-01 Pobj: -5.4296719e-08 Ad: 5.52e-01 Dobj: -1.5381329e-06 \n",
      "Iter: 94 Ap: 6.31e-01 Pobj: -3.2241059e-08 Ad: 7.44e-01 Dobj: -6.8208807e-07 \n",
      "Iter: 95 Ap: 8.92e-01 Pobj: -1.2155436e-08 Ad: 6.43e-01 Dobj: -3.0660976e-07 \n",
      "Iter: 96 Ap: 8.92e-01 Pobj: -4.6351244e-09 Ad: 7.24e-01 Dobj: -1.0829296e-07 \n",
      "Iter: 97 Ap: 1.00e+00 Pobj: -1.3145303e-09 Ad: 7.75e-01 Dobj: -3.2362698e-08 \n",
      "Iter: 98 Ap: 8.48e-01 Pobj:  1.5656973e-10 Ad: 8.84e-01 Dobj: -6.4761702e-09 \n",
      "Success: SDP solved\n",
      "Primal objective value: 1.5656973e-10 \n",
      "Dual objective value: -6.4761702e-09 \n",
      "Relative primal infeasibility: 1.97e-09 \n",
      "Relative dual infeasibility: 5.53e-10 \n",
      "Real Relative Gap: -6.63e-09 \n",
      "XZ Relative Gap: 9.81e-09 \n",
      "DIMACS error measures: 3.70e-08 0.00e+00 2.28e-09 0.00e+00 -6.63e-09 9.81e-09\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "-1.565697294036994e-10"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# First solving the sdp\n",
    "CTG.solve_sdp(B000 + B011 - (1 - 1/4000)*M, target_size, maximize=True, positives=assums,\n",
    "              construction=ders, file=\"certificates/prop_3_3_c5k4_sdp\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "760ea701-2c13-438e-9b9c-2908c4b515cf",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Starting the rounding of the result\n",
      "Flattening X matrices\n",
      "This took 100.64823651313782s\n",
      "Correcting flat X matrices\n",
      "Dimensions:  (601, 72204)\n",
      "This took 7.017298698425293s\n",
      "Unflattening X matrices\n",
      "This took 0.0007748603820800781s\n",
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████████████████████████████████| 33/33 [13:37:37<00:00, 1486.60s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "This took 49060.12200808525s\n",
      "Final rounded bound is 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Second, rounding the sdp solution\n",
    "CTG.round_solution(\"certificates/prop_3_3_c5k4_sdp\", certificate_file=\"certificates/prop_3_3_c5k4\", \n",
    "                   denom=1024*225, slack_threshold=1e-6, kernel_denom=2**20)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/no_c7.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "40a2bb5a-499d-4de7-8b2c-b5d544610c98",
   "metadata": {},
   "source": [
    "The Turán number of $C_7$\n",
    "==============================\n",
    "\n",
    "This notebook contains calculations for the Turán number of $C_7$. In addition, all hom images of $C_7$ will be excluded ($K_4, F_1, F_2$). To run these calculations, use the modified version of sage from\n",
    "https://github.com/bodnalev/sage\n",
    "\n",
    "1. The first cell sets up the combinatorial theory of $C_7$-free 3-graphs (called TG). In addition, it sets up the \n",
    "combinatorial theory on the same 3-graphs with colored vertices (called CTG).\n",
    "\n",
    "2. The second cell performs the basic calculation of upper bounding edges \n",
    "in the theory for Proposition 3.1. The resulting $\\alpha_{3, 1}$ upper bound is printed after the cell.\n",
    "The certificate proving the claim is saved to the file \"prop_3_1_c7.pickle\".\n",
    "\n",
    "3. The next cell lower bounds the max-cut ration for Proposition 3.2.\n",
    "The exact lower bound provided is printed after the cell, which is a lower bound for $\\alpha_{3, 2}$.\n",
    "The certificate proving the claim is saved to the file \"prop_3_2_c7.pickle\".\n",
    "\n",
    "4. The following cell works in the colored theory. It sets up the problem for the precise density bound that there are less bad\n",
    "edges than missing edges asymptotically on the top level. Here bad and missing is defined compared to the expected construction.\n",
    "\n",
    "5. The following cell constructs and solves the SDP problem for this final step, saving the (floating point) SDP solution to the file \"prop_3_3_c7_sdp.pickle\"\n",
    "  \n",
    "6. The final cell rounds the SDP solution to an exact bound and saves the certificate to a file called \"prop_3_3_c7.pickle\", proving Proposition 3.3."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "fe5b9540-73c4-43d2-ac55-fe92a1d5f999",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of structures without K4, F1, F2\n",
      "and size 5:  19  (should be 19)\n",
      "and size 6:  371  (should be 371)\n",
      "\n",
      "Number of 2 colored structures without K4, F1, F2\n",
      "and size 5:  302  (should be 302)\n",
      "and size 6:  16807  (should be 16807)\n"
     ]
    }
   ],
   "source": [
    "# Setting up three graph theory\n",
    "K4 = ThreeGraphTheory(4, edges=[[0, 1, 2], [1, 2, 3], [0, 2, 3], [0, 1, 3]])\n",
    "# C5 = ThreeGraphTheory.p(5, edges=[[0, 1, 2], [1, 2, 3], [2, 3, 4], [3, 4, 0], [4, 0, 1]])\n",
    "# ThreeGraphTheory.exclude([K4, C5])\n",
    "F1 = ThreeGraphTheory.pattern(5, edges=[[0, 1, 2], [0, 1, 3], [0, 1, 4], [0, 2, 4], [1, 3, 4]])\n",
    "F2 = ThreeGraphTheory.pattern(6, edges=[[0, 1, 2], [0, 1, 5], [0, 2, 3], [0, 3, 4], [0, 4, 5], [1, 4, 5]])\n",
    "ThreeGraphTheory.exclude([K4, F1, F2])\n",
    "TG = ThreeGraphTheory\n",
    "\n",
    "# Setting up colored theory\n",
    "TwoColorTheory = combine(\"2Colors\", Color0, Color1, symmetries=NoSymmetry)\n",
    "TwoColorTheory.exclude([TwoColorTheory(1), TwoColorTheory(1, C0=[0], C1=[0])])\n",
    "CTG = combine(\"2ColorThreeGraphs\", TG, TwoColorTheory)\n",
    "\n",
    "# Testing the generation of structures\n",
    "print(\"Number of structures without K4, F1, F2\")\n",
    "print(\"and size 5: \", len(TG.generate(5)), \" (should be 19)\")\n",
    "print(\"and size 6: \", len(TG.generate(6)), \" (should be 371)\")\n",
    "\n",
    "print(\"\\nNumber of 2 colored structures without K4, F1, F2\")\n",
    "print(\"and size 5: \", len(CTG.generate(5)), \" (should be 302)\")\n",
    "print(\"and size 6: \", len(CTG.generate(6)), \" (should be 16807)\")\n",
    "TG.printlevel(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "37a63cda-8301-47a5-873e-69f3ac72abc0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The initial upper bound on the Turan density from Proposition 3.1 is 60891/131072 ~= 0.464561462402344\n"
     ]
    }
   ],
   "source": [
    "a31 = TG.optimize(TG(3, edges=[[0, 1, 2]]), 6, exact=True, denom=2**20, file=\"certificates/prop_3_1_c7\")\n",
    "print(\"The initial upper bound on the Turan density from Proposition 3.1 is {} ~= {}\".format(a31, a31.n()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6130bd1d-9ee6-4050-a384-49f50e77508a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The max-cut ratio returned by Proposition 3.2 is at least 2013187661/4871280000 ~= 0.413276933578033\n"
     ]
    }
   ],
   "source": [
    "# Generate good partition\n",
    "target_size = 6\n",
    "all_graphs = TG.generate(target_size, TG(3, ftype=[0, 1, 2], edges=[[0, 1, 2]]))\n",
    "\n",
    "edge = TG(3, edges=[[0, 1, 2]])\n",
    "target_typed = 0\n",
    "for ii, flag in enumerate(all_graphs):\n",
    "    nfp = flag.not_ftype_points()\n",
    "    if flag.subflag(points=nfp, ftype_points=[]) != edge:\n",
    "        continue\n",
    "    A = 0\n",
    "    for xx in nfp:\n",
    "        touch = len(flag.subflag(points=[xx]).blocks(\"edges\")) - 1\n",
    "        if touch not in [0, 1]:\n",
    "            A += 1\n",
    "    if A == 2:\n",
    "        target_typed += flag\n",
    "target_flag = target_typed.project()\n",
    "\n",
    "# Average degree lower bound \n",
    "positives = [TG(3, edges=[[0, 1, 2]]) - 4641/10000]\n",
    "\n",
    "# Optimize\n",
    "ratio = TG.optimize(target_flag, target_size, maximize=False, \n",
    "                    positives=positives, exact=True, denom=2**20, \n",
    "                    file=\"certificates/prop_3_2_c7\"\n",
    "                   )\n",
    "a32 = ratio / a31\n",
    "print(\"The max-cut ratio returned by Proposition 3.2 is at least {} ~= {}\".format(a32, a32.n()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d2b75bc6-0c5d-490c-857c-d5770f250743",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/levente/sage/src/sage/algebras/combinatorial_theory.py:2919: UserWarning: The pattern is initialized with optional relations inside \n",
      "            the ftype. Those relations will be missing in the resulting pattern.\n",
      "  return Pattern(self, n, ftype_points, **blocks)\n"
     ]
    }
   ],
   "source": [
    "target_size = 6\n",
    "\n",
    "# Edge with correct colors\n",
    "C = CTG(3, edges=[[0, 1, 2]], C0=[0, 1], C1=[2])\n",
    "# Missing edge with good colors\n",
    "M = CTG(3, edges=[], C0=[0, 1], C1=[2])\n",
    "# Pointed edge with correct colors, point from color 0\n",
    "Cp0 = CTG(3, edges=[[0, 1, 2]], C0=[0, 1], C1=[2], ftype=[0])\n",
    "# Pointed edge with correct colors, point from color 1\n",
    "Cp1 = CTG(3, edges=[[0, 1, 2]], C0=[0, 1], C1=[2], ftype=[2])\n",
    "\n",
    "\n",
    "# Edge with bad colors all in color 0\n",
    "B000 = CTG(3, edges=[[0, 1, 2]], C0=[0, 1, 2], C1=[])\n",
    "# Edge with bad colors, looking the wrong way\n",
    "B011 = CTG(3, edges=[[0, 1, 2]], C0=[0], C1=[1, 2])\n",
    "# Pointed edge with bad colors, point from moving 1 -> 0\n",
    "Bp0 = CTG(3, edges=[[0, 1, 2]], C0=[0, 1, 2], C1=[], ftype=[0])\n",
    "# Pointed edge with bad colors, point from moving 0 -> 1\n",
    "Bp1 = CTG(3, edges=[[0, 1, 2]], C0=[0], C1=[1, 2], ftype=[2])\n",
    "\n",
    "# Degree equality conditions for various type pairs\n",
    "degeq_00 = CTG.p(4, ftype=[0, 1], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C0=[0, 1]) - \\\n",
    "           CTG.p(4, ftype=[1, 0], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C0=[0, 1])\n",
    "degeq_01 = CTG.p(4, ftype=[0, 1], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C0=[0], C1=[1]) - \\\n",
    "           CTG.p(4, ftype=[0, 1], edges=[[1, 2, 3]], edges_m=[[0, 2, 3]], C0=[0], C1=[1])\n",
    "degeq_11 = CTG.p(4, ftype=[0, 1], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C1=[0, 1]) - \\\n",
    "           CTG.p(4, ftype=[1, 0], edges=[[0, 2, 3]], edges_m=[[1, 2, 3]], C1=[0, 1])\n",
    "\n",
    "# Assumptions used in the proof\n",
    "assums = [\n",
    "    Cp0 - Bp0, Cp1 - Bp1, # Local optimality\n",
    "    degeq_00, -degeq_00, degeq_01, -degeq_01, degeq_11, -degeq_11, # Degree regularity\n",
    "    C - 2/5 # Best fit assumption\n",
    "]\n",
    "\n",
    "# Close rational approximation for gamma: 2521/5432\n",
    "gamma = continued_fraction(2*sqrt(3) - 3).convergent(7)\n",
    "# Optimal construction and its derivatives\n",
    "symbolic_constr = CTG.blowup_construction(target_size, [\"X0\", \"X1\"], edges=[[0, 0, 1]], C0=[[0]], C1=[[1]]).set_sum()\n",
    "ders = symbolic_constr.derivatives([gamma])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "97a1e3f7-de1d-46ae-9136-59b85660d3e2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Base flags generated, their number is 16807\n",
      "The relevant ftypes are constructed, their number is 33\n",
      "Block sizes before symmetric/asymmetric change is applied: [37, 37, 37, 128, 128, 128, 128, 128, 94, 94, 94, 94, 94, 94, 94, 94, 78, 78, 78, 78, 78, 78, 78, 78, 78, 36, 36, 36, 36, 36, 36, 36, 36]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with mult table for Ftype on 4 points with edges=(013 023 123), C0=(0 1 2 3), C1=(): : 33it [00:09,  3.32it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Adjusting table with kernels from construction\n",
      "Tables finished\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Done with positivity constraint 8: 100%|██████████| 9/9 [02:41<00:00, 17.90s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Constraints finished\n",
      "Running SDP. Used block sizes are [26, 10, 36, 26, 10, 21, 106, 39, 88, 56, 72, 40, 88, 21, 106, 28, 66, 58, 36, 28, 66, 58, 36, 58, 36, 28, 66, 58, 36, 28, 66, 34, 44, 48, 30, 50, 28, 78, 34, 44, 33, 44, 50, 28, 48, 30, 34, 44, 16, 20, 16, 20, 26, 10, 26, 10, 26, 10, 26, 10, 15, 20, 16, 20, -16807, -304]\n",
      "CSDP 6.2.0\n",
      "Iter:  0 Ap: 0.00e+00 Pobj:  0.0000000e+00 Ad: 0.00e+00 Dobj:  0.0000000e+00 \n",
      "Iter:  1 Ap: 4.07e-02 Pobj: -7.2634649e+00 Ad: 2.82e-02 Dobj:  1.0037747e+02 \n",
      "Iter:  2 Ap: 4.94e-02 Pobj: -1.7394525e+01 Ad: 7.52e-02 Dobj:  8.1652494e+01 \n",
      "Iter:  3 Ap: 1.15e-01 Pobj: -4.1776578e+01 Ad: 1.29e-01 Dobj:  8.8920211e+01 \n",
      "Iter:  4 Ap: 1.00e+00 Pobj: -1.9796860e+02 Ad: 3.00e-01 Dobj:  5.9015251e+01 \n",
      "Iter:  5 Ap: 1.00e+00 Pobj: -2.2498211e+02 Ad: 8.28e-01 Dobj:  9.5789416e+00 \n",
      "Iter:  6 Ap: 1.00e+00 Pobj: -2.4297614e+02 Ad: 9.26e-01 Dobj:  6.8913116e-01 \n",
      "Iter:  7 Ap: 1.00e+00 Pobj: -2.6655755e+02 Ad: 9.10e-01 Dobj:  8.5230265e-02 \n",
      "Iter:  8 Ap: 1.00e+00 Pobj: -3.2170132e+02 Ad: 7.75e-01 Dobj:  3.5589072e-02 \n",
      "Iter:  9 Ap: 4.88e-01 Pobj: -2.8081323e+02 Ad: 6.15e-01 Dobj:  3.2870199e-02 \n",
      "Iter: 10 Ap: 4.64e-01 Pobj: -2.4517457e+02 Ad: 5.17e-01 Dobj:  2.3403919e-02 \n",
      "Iter: 11 Ap: 4.52e-01 Pobj: -2.1983522e+02 Ad: 6.57e-01 Dobj:  2.0213836e-02 \n",
      "Iter: 12 Ap: 4.12e-01 Pobj: -1.9774608e+02 Ad: 4.72e-01 Dobj:  2.1614919e-02 \n",
      "Iter: 13 Ap: 3.52e-01 Pobj: -1.8086600e+02 Ad: 5.12e-01 Dobj:  2.1925787e-02 \n",
      "Iter: 14 Ap: 5.13e-01 Pobj: -1.4425541e+02 Ad: 5.09e-01 Dobj:  2.1928247e-02 \n",
      "Iter: 15 Ap: 5.36e-01 Pobj: -1.1519909e+02 Ad: 4.97e-01 Dobj:  2.3557376e-02 \n",
      "Iter: 16 Ap: 4.88e-01 Pobj: -1.0813050e+02 Ad: 4.47e-01 Dobj:  2.5676817e-02 \n",
      "Iter: 17 Ap: 3.70e-01 Pobj: -1.0383602e+02 Ad: 5.10e-01 Dobj:  2.6656397e-02 \n",
      "Iter: 18 Ap: 3.05e-01 Pobj: -9.6658598e+01 Ad: 4.27e-01 Dobj:  2.6991235e-02 \n",
      "Iter: 19 Ap: 4.36e-01 Pobj: -8.6592934e+01 Ad: 4.23e-01 Dobj:  2.7264366e-02 \n",
      "Iter: 20 Ap: 2.58e-01 Pobj: -8.5064478e+01 Ad: 3.59e-01 Dobj:  2.6738714e-02 \n",
      "Iter: 21 Ap: 2.42e-01 Pobj: -8.2518785e+01 Ad: 4.37e-01 Dobj:  2.6154483e-02 \n",
      "Iter: 22 Ap: 2.93e-01 Pobj: -7.6963888e+01 Ad: 4.77e-01 Dobj:  2.5667478e-02 \n",
      "Iter: 23 Ap: 2.61e-01 Pobj: -7.1985178e+01 Ad: 4.55e-01 Dobj:  2.4670101e-02 \n",
      "Iter: 24 Ap: 2.19e-01 Pobj: -6.8265159e+01 Ad: 3.87e-01 Dobj:  2.4181314e-02 \n",
      "Iter: 25 Ap: 3.54e-01 Pobj: -6.1437671e+01 Ad: 4.54e-01 Dobj:  2.3305181e-02 \n",
      "Iter: 26 Ap: 3.35e-01 Pobj: -5.5365464e+01 Ad: 5.58e-01 Dobj:  2.2512781e-02 \n",
      "Iter: 27 Ap: 2.81e-01 Pobj: -5.0184847e+01 Ad: 5.75e-01 Dobj:  2.1992438e-02 \n",
      "Iter: 28 Ap: 4.28e-01 Pobj: -4.1610714e+01 Ad: 4.89e-01 Dobj:  2.1726060e-02 \n",
      "Iter: 29 Ap: 2.82e-01 Pobj: -3.7334307e+01 Ad: 4.51e-01 Dobj:  2.1510696e-02 \n",
      "Iter: 30 Ap: 2.99e-01 Pobj: -3.2997440e+01 Ad: 3.95e-01 Dobj:  2.1337884e-02 \n",
      "Iter: 31 Ap: 2.95e-01 Pobj: -2.8870994e+01 Ad: 4.88e-01 Dobj:  2.1153295e-02 \n",
      "Iter: 32 Ap: 3.40e-01 Pobj: -2.3245476e+01 Ad: 8.65e-01 Dobj:  2.0956599e-02 \n",
      "Iter: 33 Ap: 6.30e-01 Pobj: -1.0720269e+01 Ad: 1.00e+00 Dobj:  2.0893781e-02 \n",
      "Iter: 34 Ap: 8.77e-01 Pobj: -2.4586191e+00 Ad: 1.00e+00 Dobj:  2.0816264e-02 \n",
      "Iter: 35 Ap: 7.75e-01 Pobj: -1.0206958e+00 Ad: 1.00e+00 Dobj:  2.0545342e-02 \n",
      "Iter: 36 Ap: 9.23e-01 Pobj: -4.9327442e-01 Ad: 1.00e+00 Dobj:  2.0010047e-02 \n",
      "Iter: 37 Ap: 8.88e-01 Pobj: -3.0805925e-01 Ad: 1.00e+00 Dobj:  1.9344274e-02 \n",
      "Iter: 38 Ap: 1.00e+00 Pobj: -1.7929455e-01 Ad: 1.00e+00 Dobj:  1.8501215e-02 \n",
      "Iter: 39 Ap: 6.59e-01 Pobj: -1.2659339e-01 Ad: 1.00e+00 Dobj:  1.7597931e-02 \n",
      "Iter: 40 Ap: 7.96e-01 Pobj: -9.9237364e-02 Ad: 9.17e-01 Dobj:  1.6667137e-02 \n",
      "Iter: 41 Ap: 4.63e-01 Pobj: -8.5019448e-02 Ad: 1.00e+00 Dobj:  1.6097944e-02 \n",
      "Iter: 42 Ap: 7.37e-01 Pobj: -6.3487406e-02 Ad: 1.00e+00 Dobj:  1.5290827e-02 \n",
      "Iter: 43 Ap: 5.44e-01 Pobj: -5.4449701e-02 Ad: 1.00e+00 Dobj:  1.4718639e-02 \n",
      "Iter: 44 Ap: 1.00e+00 Pobj: -3.4917422e-02 Ad: 1.00e+00 Dobj:  1.3344506e-02 \n",
      "Iter: 45 Ap: 5.97e-01 Pobj: -2.8346915e-02 Ad: 1.00e+00 Dobj:  1.2203876e-02 \n",
      "Iter: 46 Ap: 6.23e-01 Pobj: -2.0313938e-02 Ad: 8.27e-01 Dobj:  1.0846751e-02 \n",
      "Iter: 47 Ap: 1.25e-01 Pobj: -1.9411997e-02 Ad: 4.12e-01 Dobj:  1.1377175e-02 \n",
      "Iter: 48 Ap: 4.56e-01 Pobj: -1.7507537e-02 Ad: 6.75e-01 Dobj:  1.0289980e-02 \n",
      "Iter: 49 Ap: 1.39e-01 Pobj: -1.6942220e-02 Ad: 5.35e-01 Dobj:  1.0132526e-02 \n",
      "Iter: 50 Ap: 1.84e-01 Pobj: -1.6364298e-02 Ad: 5.79e-01 Dobj:  9.5510514e-03 \n",
      "Iter: 51 Ap: 2.02e-01 Pobj: -1.5584609e-02 Ad: 5.73e-01 Dobj:  9.1823584e-03 \n",
      "Iter: 52 Ap: 1.72e-01 Pobj: -1.5077603e-02 Ad: 6.96e-01 Dobj:  8.9742202e-03 \n",
      "Iter: 53 Ap: 2.39e-01 Pobj: -1.4349594e-02 Ad: 6.61e-01 Dobj:  8.6201140e-03 \n",
      "Iter: 54 Ap: 3.08e-01 Pobj: -1.3076814e-02 Ad: 8.59e-01 Dobj:  7.9540055e-03 \n",
      "Iter: 55 Ap: 3.72e-01 Pobj: -1.1248891e-02 Ad: 1.00e+00 Dobj:  7.0392247e-03 \n",
      "Iter: 56 Ap: 7.14e-01 Pobj: -7.0842715e-03 Ad: 1.00e+00 Dobj:  5.9233395e-03 \n",
      "Iter: 57 Ap: 8.14e-01 Pobj: -3.5935269e-03 Ad: 1.00e+00 Dobj:  4.4366880e-03 \n",
      "Iter: 58 Ap: 1.93e-01 Pobj: -3.3341492e-03 Ad: 9.82e-01 Dobj:  3.8418602e-03 \n",
      "Iter: 59 Ap: 2.94e-01 Pobj: -2.9972327e-03 Ad: 8.22e-01 Dobj:  3.5349869e-03 \n",
      "Iter: 60 Ap: 7.84e-01 Pobj: -1.6057524e-03 Ad: 1.00e+00 Dobj:  2.3445294e-03 \n",
      "Iter: 61 Ap: 4.14e-01 Pobj: -1.2996216e-03 Ad: 7.58e-01 Dobj:  2.3057134e-03 \n",
      "Iter: 62 Ap: 5.72e-01 Pobj: -9.5011943e-04 Ad: 8.68e-01 Dobj:  1.9023956e-03 \n",
      "Iter: 63 Ap: 7.34e-01 Pobj: -4.9965906e-04 Ad: 9.98e-01 Dobj:  1.1478596e-03 \n",
      "Iter: 64 Ap: 6.51e-01 Pobj: -3.1769133e-04 Ad: 1.00e+00 Dobj:  9.2004739e-04 \n",
      "Iter: 65 Ap: 8.85e-01 Pobj: -1.4743204e-04 Ad: 1.00e+00 Dobj:  5.6598223e-04 \n",
      "Iter: 66 Ap: 5.87e-01 Pobj: -1.0048963e-04 Ad: 1.00e+00 Dobj:  3.8600634e-04 \n",
      "Iter: 67 Ap: 7.67e-01 Pobj: -5.9273803e-05 Ad: 9.80e-01 Dobj:  2.8948615e-04 \n",
      "Iter: 68 Ap: 6.57e-01 Pobj: -3.6019053e-05 Ad: 9.81e-01 Dobj:  1.4409416e-04 \n",
      "Iter: 69 Ap: 3.84e-01 Pobj: -2.9311809e-05 Ad: 8.34e-01 Dobj:  1.4528445e-04 \n",
      "Iter: 70 Ap: 6.04e-01 Pobj: -1.9528693e-05 Ad: 8.66e-01 Dobj:  8.8356290e-05 \n",
      "Iter: 71 Ap: 5.74e-01 Pobj: -1.3873565e-05 Ad: 5.05e-01 Dobj:  7.9447992e-05 \n",
      "Iter: 72 Ap: 5.97e-01 Pobj: -9.8795038e-06 Ad: 6.49e-01 Dobj:  6.0872346e-05 \n",
      "Iter: 73 Ap: 6.12e-01 Pobj: -6.9342022e-06 Ad: 1.00e+00 Dobj:  3.3956156e-05 \n",
      "Iter: 74 Ap: 5.38e-01 Pobj: -5.2507755e-06 Ad: 1.00e+00 Dobj:  2.4930933e-05 \n",
      "Iter: 75 Ap: 7.01e-01 Pobj: -3.6039591e-06 Ad: 1.00e+00 Dobj:  1.5665479e-05 \n",
      "Iter: 76 Ap: 6.60e-01 Pobj: -2.5964752e-06 Ad: 8.88e-01 Dobj:  8.8814738e-06 \n",
      "Iter: 77 Ap: 6.08e-01 Pobj: -2.0133953e-06 Ad: 1.00e+00 Dobj:  3.8159105e-06 \n",
      "Iter: 78 Ap: 8.05e-01 Pobj: -1.2886468e-06 Ad: 9.77e-01 Dobj:  1.4514883e-07 \n",
      "Iter: 79 Ap: 6.05e-01 Pobj: -1.0395436e-06 Ad: 1.00e+00 Dobj: -1.7756591e-06 \n",
      "Iter: 80 Ap: 7.20e-01 Pobj: -7.2116153e-07 Ad: 9.88e-01 Dobj: -3.1100917e-06 \n",
      "Iter: 81 Ap: 3.86e-01 Pobj: -6.2031214e-07 Ad: 7.01e-01 Dobj: -3.6220141e-06 \n",
      "Iter: 82 Ap: 4.56e-01 Pobj: -5.3538162e-07 Ad: 9.74e-01 Dobj: -4.1060191e-06 \n",
      "Iter: 83 Ap: 8.12e-01 Pobj: -3.2249345e-07 Ad: 9.37e-01 Dobj: -4.8745162e-06 \n",
      "Iter: 84 Ap: 5.60e-01 Pobj: -2.4719261e-07 Ad: 1.00e+00 Dobj: -3.7169325e-06 \n",
      "Iter: 85 Ap: 1.00e+00 Pobj: -9.7174849e-08 Ad: 1.00e+00 Dobj: -2.1926768e-06 \n",
      "Iter: 86 Ap: 1.00e+00 Pobj: -3.3818344e-08 Ad: 8.49e-01 Dobj: -7.8391357e-07 \n",
      "Iter: 87 Ap: 3.24e-01 Pobj: -3.0191364e-08 Ad: 3.94e-01 Dobj: -4.8641369e-07 \n",
      "Iter: 88 Ap: 4.91e-01 Pobj: -2.2336882e-08 Ad: 5.07e-01 Dobj: -2.5722164e-07 \n",
      "Iter: 89 Ap: 1.00e+00 Pobj: -5.3891692e-09 Ad: 8.77e-01 Dobj: -5.8443461e-08 \n",
      "Iter: 90 Ap: 1.00e+00 Pobj: -1.0955399e-09 Ad: 8.94e-01 Dobj: -1.1146533e-08 \n",
      "Iter: 91 Ap: 9.32e-01 Pobj: -1.1184093e-10 Ad: 9.13e-01 Dobj: -1.8109704e-09 \n",
      "Success: SDP solved\n",
      "Primal objective value: -1.1184093e-10 \n",
      "Dual objective value: -1.8109704e-09 \n",
      "Relative primal infeasibility: 2.26e-10 \n",
      "Relative dual infeasibility: 2.66e-10 \n",
      "Real Relative Gap: -1.70e-09 \n",
      "XZ Relative Gap: 3.73e-09 \n",
      "DIMACS error measures: 3.53e-09 0.00e+00 1.21e-09 0.00e+00 -1.70e-09 3.73e-09\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1.1184092540972301e-10"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# First solving the sdp\n",
    "CTG.solve_sdp(B000 + B011 - (1-1/4000)*M, target_size, maximize=True,\n",
    "              positives=assums, construction=ders, \n",
    "              file=\"certificates/prop_3_3_c7_sdp\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "5e6795ad-02cf-4de8-98e7-3a5a2a7f6007",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Starting the rounding of the result\n",
      "Flattening X matrices\n",
      "This took 59.48841214179993s\n",
      "Correcting flat X matrices\n",
      "Dimensions:  (399, 57021)\n",
      "This took 2.426697254180908s\n",
      "Unflattening X matrices\n",
      "This took 0.0007405281066894531s\n",
      "Calculating resulting bound\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|████████████████████████████████████████| 33/33 [5:36:57<00:00, 612.65s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "This took 20219.04615688324s\n",
      "Final rounded bound is 0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Second, rounding the sdp solution\n",
    "CTG.round_solution(\"certificates/prop_3_3_c7_sdp\", certificate_file=\"certificates/prop_3_3_c7\", \n",
    "                   denom=2**10 * 225, slack_threshold=1e-6)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

